Liquid phase parametrisation and solidification in many-body dissipative particle dynamics

Many-body dissipative particle dynamics (MDPD) is a mesoscale method capable of reproducing liquid-vapour coexistence in a single simulation. Despite having been introduced more than a decade ago, this method remains broadly unexplored and, as a result, relatively unused for modelling of industrially important soft matter systems. In this work, we systematically investigate the structure and properties of an MDPD fluid. We show that, besides the liquid phase, the MDPD potential can also yield a gas phase and a thermodynamically stable solid phase with a bcc lattice, but lacking a proper stress-strain relation. For the liquid phase, we determine the dependence of density and surface tension on the interaction parameters, and devise a top-down parametrisation protocol for real liquids.

==> anc/solve_mdpd_eqs.py <==
#!/usr/bin/env python
"""Usage:
    solve_mdpd_eqs.py <Nm> [--T <T> --rd <rd> --liq <liq> --eos <eos>]
                              [--w <w>]

Minimise error w.r.t. compressibility and surface tension, 
passing through all values of A, B.

Options:
    --T <T>        Temperature [default: 300]
    --rd <rd>      Manybody cutoff [default: 0.75]
    --liq <liq>    Liquid for which to derive parameters [default: water]
    --eos <eos>    Equation of state, warren or jamali [default: jamali]
    --w <w>        Weight on surface tension error [default: 5]

peter.vanya~gmail.com, 18/06/18
"""
import numpy as np
from scipy.optimize import root
import sys
from docopt import docopt


kappas = {"water": 4.54e-10, "meoh": 1.273e-09, "etoh": 1.185e-09, \
        "acetone": 1.262e-09, "benzene": 9.52e-10}
sigmas = {"water": 0.0715, "meoh": 0.0226, "etoh": 0.0223, \
        "acetone": 0.0237, "benzene": 0.028}
V0s = {"water": 30e-30, "meoh": 67.3e-30, "etoh": 97.2e-30, \
        "acetone": 123.3e-30, "benzene": 148.6e-30}
    

def rc_eq(rho, Nm, V0):
    return (rho * Nm * V0)**(1/3)


def rho_dp_drho(rho, A, B, rd, eos="jamali"):
    if eos == "warren":
        c = 4.16
        alph = 0.1
        return rho + 2.0*alph*A*rho**2 \
                + 2.0*alph*B*rd**4 * (3.0*rho**3 - 2.0*c*rho**2)
    elif eos == "jamali":
        c = 4.69
        d = 7.55
        alph = 0.1
        return rho + 2.0*alph*A*rho**2 \
                + 2.0*alph*B*rd**4 * (3.0*rho**3 - 2.0*c*rho**2 + d*rho) \
                - 2.0*alph*B*rd**4 / np.abs(A)**0.5 * rho**2


def rho_eq(A, B, rd):
    if rd == 0.65:
        return 5.01 - 2.11 * A * B**(-0.870)
    if rd == 0.75:
        return 3.01 - 1.21 * A * B**(-0.856)
    if rd == 0.85:
        return 1.50 - 0.603 * A * B**(-0.756)


def sigma_eq(A, B, rd):
    if rd == 0.65:
        return (0.0592*A**2 - 4.77*A - 66.8) * (B + 1.62 + 0.146*A)**(-0.665)
    if rd == 0.75:
        # bugfix 10/09/18: inserted A after 0.0659
        return (0.0807*A**2 + 0.526*A) * (B + 0.0659*A)**(-0.849)
    if rd == 0.85:
        return (0.0218*A**2 + 0.591*A) * (B - 7.52)**(-0.803)


if __name__ == "__main__":
    args = docopt(__doc__)
    Nm = int(args["<Nm>"])
    rd = float(args["--rd"])
    T = float(args["--T"])
    w = float(args["--w"])
    kTc = 1.381e-23 * T * Nm
    
    rds = [0.65, 0.75, 0.85]
    if rd not in rds:
        sys.exit("Choose rd from %s." % rds)
    liq = args["--liq"].lower()
    if liq not in kappas.keys():
        sys.exit("Choose liquids from %s" % kappas.keys())
    eos = args["--eos"].lower()
    eoss = ["warren", "jamali"]
    if eos not in eoss:
        sys.exit("Choose EOS from %s" % eoss.keys())
    V0 = V0s[liq]
    ki_SI = 1/kappas[liq]
    sigma_SI = sigmas[liq]

    err_min = 100.0
    Ac, Bc = 0, 0
    
    print("Liquid: %s | EOS: %s" % (liq, eos))
    print("T: %.1f | Nm: %i | rd: %.2f" % (T, Nm, rd))
    for A in np.arange(-40, -10, 0.1):
        for B in np.arange(2, 40, 0.1):
            rho = rho_eq(A, B, rd)
            rc = rc_eq(rho, Nm, V0)
            ki = rho_dp_drho(rho, A, B, rd, eos=eos) * kTc/rc**3
            s = sigma_eq(A, B, rd) * kTc/rc**2
            s_err = np.abs((s - sigma_SI) / sigma_SI)
            ki_err = np.abs((ki - ki_SI) / ki_SI)
            err = w * s_err + ki_err
            if err < err_min:
                err_min = err
                Ac, Bc = A, B

    rho_pred = rho_eq(Ac, Bc, rd)
    rc_pred = rc_eq(rho_pred, Nm, V0)
    ki_pred = rho_dp_drho(rho_pred, Ac, Bc, rd, eos=eos) * kTc/rc_pred**3
    s_pred = sigma_eq(Ac, Bc, rd) * kTc/rc_pred**2
    s_err = np.abs((s_pred - sigma_SI) / sigma_SI)
    ki_err = np.abs((ki_pred - ki_SI) / ki_SI)
    print("Nm: %i | rho: %.2f | A: %.1f | B: %.1f | sigma: %.1f | kappa: %.2f" % \
            (Nm, rho_pred, Ac, Bc, s_pred*1e3, ki_pred*1e-9))

    print("Sigma (mN/m):   %10.2f | Sigma_SI:     %10.2f | Error: %.2f" \
        % (s_pred*1e3, sigma_SI*1e3, s_err))
    print("Inv kappa (Pa): %10.2e | Inv kappa SI: %10.2e | Error: %.2f" \
        % (ki_pred, ki_SI, ki_err))
    print("Total error: %.2f" % (w * s_err + ki_err))

    

